GPT-4V Takes the Wheel: Promises and Challenges for Pedestrian Behavior Prediction

Predicting pedestrian behavior is the key to ensure safety and reliability of autonomous vehicles. While deep learning methods have been promising by learning from annotated video frame sequences, they often fail to fully grasp the dynamic interactions between pedestrians and traffic, crucial for accurate predictions. These models also lack nuanced common sense reasoning. Moreover, the manual annotation of datasets for these models is expensive and challenging to adapt to new situations. The advent of Vision Language Models (VLMs) introduces promising alternatives to these issues, thanks to their advanced visual and causal reasoning skills. To our knowledge, this research is the first to conduct both quantitative and qualitative evaluations of VLMs in the context of pedestrian behavior prediction for autonomous driving. We evaluate GPT-4V(ision) on publicly available pedestrian datasets: JAAD and WiDEVIEW. Our quantitative analysis focuses on GPT-4V's ability to predict pedestrian behavior in current and future frames. The model achieves a 57% accuracy in a zero-shot manner, which, while impressive, is still behind the state-of-the-art domain-specific models (70%) in predicting pedestrian crossing actions. Qualitatively, GPT-4V shows an impressive ability to process and interpret complex traffic scenarios, differentiate between various pedestrian behaviors, and detect and analyze groups. However, it faces challenges, such as difficulty in detecting smaller pedestrians and assessing the relative motion between pedestrians and the ego vehicle.

==> code/exp_design.py <==
from openai import OpenAI

num_frames=10
prediction_num=5
system_message = "You are an autonomous vehicle that uses front-camera images to interact with pedestrians and also a helpful assistant designed to output JSON."
text_prompt = f"""These are {num_frames} ego-vehicle front-camera view images that you can see behind the wheel. \
            Here are the definitions of the pedestrian behaviors we are interested in: \
            * Cross: Not-crossing: The pedestrian is not crossing the road .\
                    Crossing: The pedestrian is actively crossing the road and their path intersects with that of the ego-vehicle.\
                    Crossing-irrelevant: The pedestrian is crossing the road, but their path does not intersect with the ego-vehicle's path, hence it is irrelevant to the vehicle's immediate trajectory.\
            * Action: Whether the pedestrian is `walking` or `standing` \
            * Look: This term describes the pedestrian's attention in relation to the ego-vehicle, indicating if the pedestrian is 'looking' towards or 'not-looking' (not-facing) away from the direction of the ego-vehicle. \
            By answering the following questions, can you describe the current {num_frames} frames and predict the next {prediction_num} frame behavior of the pedestrian within the red box separately?                
            Questions: \
            * Can you drive forward very fast without hitting the pedestrian within the red box ? \
            * Is the pedestrian crossing in front of our car? \
            * What's the action (standing/walking) of the pedestrian? \
            * Is the pedestrian looking towards the direction of the ego-vehicle (not-looking/looking)?` \
            Please give in JSON format, including the following fields; each field is a list of answers for current {num_frames} frames and future {prediction_num} frames: \
            "summary": "your summary for the current  {num_frames}  frames", \
            "current" {{ \
            "reasoning": "your reasoning procedure for describing the behavior of the pedestrian within the red box in the current {num_frames} frames",
            "drive": ["yes/no"], \
            "crossing": ["not-crossing/crossing/crossing-irrelevant"], \
            "action": ["standing/walking"], \
            "looking": ["not-looking/looking"], \
            }}, \
            "future": {{ \
            "reasoning": "your reasoning procedure for predicting the behavior of the pedestrian within the red box in the future {prediction_num} frames", \
            "drive": ["yes/no"], \
            "crossing": ["not-crossing/crossing/crossing-irrelevant"], \
            "action": ["standing/walking"], \
            "looking": ["not-looking/looking"], \
            }} \
            """
messages = [
    {"role": "system", "content": system_message, },
    {"role": "user", "content": [text_prompt]+images}
]
params = {"model": "gpt-4-vision-preview",
            "messages": messages,
            "max_tokens": 4096,
            "temperature": 0,
            "seed":0}
client = OpenAI()
response=client.chat.completions.with_raw_response.create(**params)

==> code/exp_design_simple.py <==
from openai import OpenAI

num_frames = 10
prediction_num = 5
skip_num = 10
sample_num = 5
text_prompt = definition_prompt+question_prompt+format_prompt

messages = [
    {"role": "system", "content": system_message, },
    {"role": "user", "content": [text_prompt]+images}
]
params = {"model": "gpt-4-vision-preview",
          "messages": messages,
          "max_tokens": 4096,
          "temperature": 0,
          "seed":0}
client = OpenAI()
for _ in range(sample_num):
    response=client.chat.completions.with_raw_response.create(**params)
